Coupled deformed microdisk cavities featuring non-Hermitian properties

Coupled cavities are of interest as they expose qualitatively new effects, such as non-Hermitian properties, that are beyond the possibilitie of individual cavities. Here, we investigate the coupling between two dielectric two-dimensional microdisk cavities and compare circular vs. deformed (lima\c{c}on) resonator shapes as a function of their distance and address the effect of coupling on the far-field emission properties. We find that the asymmetric coupling characteristic for non-circular, deformed cavities induces non-Hermitian properties prominently evident in a mode-dependent chirality of the coupled cavity modes. We use an analytical model to explain our findings and reveal the direct connection between coupling asymmetry and the resulting sense of rotation of the coupled modes. While the overall far-field directionality remains robust for intercavity distances larger than two wavelengths, we observe enhanced and reversed emission for smaller distances even for only two coupled cavities. Our findings could prove useful for future applications such as far-field emission control and sensing .

==> cleanup.sh <==
#!/bin/bash
# this doesn't remove *.bbl files, as they are needed for arxiv
printf "cleaning up latex files...\n"
rm -v *.aux *.log *.synctex.gz *.blg *.out
printf "all done! :)\n"
exit

